Shortcomings of Class-level Documentation: A Survey

To better understand the shortcomings of class-level documentation, we conducted a survey of 167 experienced software developers. The survey focused on the participants' programming-related information needs and how often class-level documentation satisfies such needs.

==> data/plot_annoyance.R <==
#!/usr/bin/env Rscript

suppressPackageStartupMessages(library(tidyverse))
suppressPackageStartupMessages(library(optparse))

read_survey <- function(path) {
  header <- suppressMessages(read_csv(path, col_names = TRUE, n_max = 1))
  data <- suppressMessages(read_csv(path, col_names = FALSE, skip = 3))
  assertthat::assert_that(nrow(data) > 0, msg = str_glue("{path} has no responses."))
  data %>%
    set_names(names(header)) %>%
    filter(if_any(everything(), ~ !is.na(.)))
}

parser <- OptionParser(usage = "%prog [options] <survey.csv> ...", option_list = list())
arguments <- parse_args(parser, positional_arguments = TRUE)

if (length(arguments$args) < 1) {
  print_help(parser)
  stop()
}

dataset <- arguments$args %>%
  map(~ read_survey(.x)) %>%
  bind_rows()

nrow(dataset)

dataset <- dataset %>%
  rowid_to_column(var = "participant") %>%
  pivot_longer(!participant,
    names_to = c(".value", "need"),
    names_sep = "_",
  ) %>%
  drop_na(`Q2.1`, `Q2.2`)

nrow(dataset)

dataset <- dataset %>%
  mutate(
    need = fct_recode(need,
      "The purpose of the class" = "1",
      "What features the class provides" = "2",
      "How to create an instance of the class" = "3",
      "How to accomplish a specific task" = "4",
      "How to subclass the class" = "5",
      "The class's place in the broader design" = "6",
      "Risks/workarounds related to concurrency" = "7",
      "Risks/workarounds related to security" = "8",
      "Risks/workarounds related to deprecation" = "9",
      "Risks/workarounds related to performance" = "10",
    )
  )

annoyance <- dataset %>%
  mutate(
    a = case_when(
      Q2.1 == "Rarely" & Q2.2 == "Often" ~ 0,
      Q2.1 == "Sometimes" & Q2.2 == "Often" ~ 0,
      Q2.1 == "Often" & Q2.2 == "Often" ~ 0,
      Q2.1 == "Rarely" & Q2.2 == "Sometimes" ~ 1,
      Q2.1 == "Rarely" & Q2.2 == "Rarely" ~ 2,
      Q2.1 == "Sometimes" & Q2.2 == "Sometimes" ~ 2,
      Q2.1 == "Sometimes" & Q2.2 == "Rarely" ~ 3,
      Q2.1 == "Often" & Q2.2 == "Sometimes" ~ 3,
      Q2.1 == "Often" & Q2.2 == "Rarely" ~ 4,
    ),
    need = fct_reorder(need, a, .fun = function(a) sum(a > 0))
  )


# annoyance %>%
#   count(need, a) %>%
#   group_by(need) %>%
#   mutate(
#     freq = n / sum(n),
#     `%` = scales::percent(freq, accuracy = 1)
#   ) %>%
#   print(n = Inf)

annoyance_summary <- annoyance %>%
  group_by(need) %>%
  summarize(A = sum(a > 0) / n())

# annoyance_summary

annoyance_map <- set_names(annoyance_summary$A, annoyance_summary$need)

append_annoyance <- function(need) {
  annoyance <- scales::percent(annoyance_map[need], accuracy = 1)
  str_glue("{need} (a>0, {annoyance})")
}

p <- ggplot(annoyance, aes(y = need)) +
  geom_bar(aes(fill = factor(a)), position = position_fill(reverse = TRUE)) +
  scale_fill_brewer(type = "seq", palette = "PuRd") +
  scale_x_continuous(labels = scales::percent) +
  scale_y_discrete(labels = append_annoyance) +
  labs(
    x = "Percentage of participants",
    y = "Information need",
    fill = "Annoyance\nLevel (a)",
  ) +
  theme_bw(base_size = 12) +
  theme(
    panel.grid.major.x = element_blank(),
    panel.grid.major.y = element_blank(),
    plot.margin = unit(c(0, 0, 0, 0), "null"),
  )

ggsave("annoyance.pdf", plot = p, width = 10, height = 2.5)


==> data/plot_annoyance_concurency.R <==
#!/usr/bin/env Rscript

suppressPackageStartupMessages(library(tidyverse))
suppressPackageStartupMessages(library(optparse))

read_survey <- function(path) {
  header <- suppressMessages(read_csv(path, col_names = TRUE, n_max = 1))
  data <- suppressMessages(read_csv(path, col_names = FALSE, skip = 3))
  assertthat::assert_that(nrow(data) > 0, msg = str_glue("{path} has no responses."))
  data %>%
    set_names(names(header)) %>%
    filter(if_any(everything(), ~ !is.na(.)))
}

parser <- OptionParser(usage = "%prog [options] <survey.csv> ...", option_list = list())
arguments <- parse_args(parser, positional_arguments = TRUE)

if (length(arguments$args) < 1) {
  print_help(parser)
  stop()
}

dataset <- arguments$args %>%
  map(~ read_survey(.x)) %>%
  bind_rows()

nrow(dataset)

dataset <- dataset %>%
  rowid_to_column(var = "participant") %>%
  pivot_longer(!participant,
    names_to = c(".value", "need"),
    names_sep = "_",
  ) %>%
  drop_na(`Q2.1`, `Q2.2`)

nrow(dataset)

annoyance <- dataset %>%
  filter(need %in% c(1, 2, 3, 7)) %>%
  mutate(
    need = fct_recode(need,
      "The purpose of the class" = "1",
      "What features the class provides" = "2",
      "How to create an instance of the class" = "3",
      # "How to accomplish a specific task" = "4",
      # "How to subclass the class" = "5",
      # "The class's place in the broader design" = "6",
      "Risks/workarounds related to concurrency" = "7",
      # "Risks/workarounds related to security" = "8",
      # "Risks/workarounds related to deprecation" = "9",
      # "Risks/workarounds related to performance" = "10",
    )
  )

annoyance <- annoyance %>%
  mutate(
    a = case_when(
      Q2.1 == "Rarely" & Q2.2 == "Often" ~ 0,
      Q2.1 == "Sometimes" & Q2.2 == "Often" ~ 0,
      Q2.1 == "Often" & Q2.2 == "Often" ~ 0,
      Q2.1 == "Rarely" & Q2.2 == "Sometimes" ~ 1,
      Q2.1 == "Rarely" & Q2.2 == "Rarely" ~ 2,
      Q2.1 == "Sometimes" & Q2.2 == "Sometimes" ~ 2,
      Q2.1 == "Sometimes" & Q2.2 == "Rarely" ~ 3,
      Q2.1 == "Often" & Q2.2 == "Sometimes" ~ 3,
      Q2.1 == "Often" & Q2.2 == "Rarely" ~ 4,
    ),
    need = fct_reorder(need, a, .fun = function(a) sum(a > 0))
  )


# annoyance %>%
#   count(need, a) %>%
#   group_by(need) %>%
#   mutate(
#     freq = n / sum(n),
#     `%` = scales::percent(freq, accuracy = 1)
#   ) %>%
#   print(n = Inf)

annoyance_summary <- annoyance %>%
  group_by(need) %>%
  summarize(A = sum(a > 0) / n())

# annoyance_summary

annoyance_map <- set_names(annoyance_summary$A, annoyance_summary$need)

append_annoyance <- function(need) {
  annoyance <- scales::percent(annoyance_map[need], accuracy = 1)
  str_glue("{need} (a>0, {annoyance})")
}

p <- ggplot(annoyance, aes(y = need)) +
  geom_bar(aes(fill = factor(a)), position = position_fill(reverse = TRUE)) +
  scale_fill_brewer(type = "seq", palette = "PuRd") +
  scale_x_continuous(labels = scales::percent) +
  scale_y_discrete(labels = append_annoyance) +
  labs(
    x = "Percentage of participants",
    y = "Information need",
    fill = "Annoyance\nLevel (a)",
  ) +
  theme_bw(base_size = 14) +
  theme(
    panel.grid.major.x = element_blank(),
    panel.grid.major.y = element_blank(),
    plot.margin = unit(c(0, 0, 0, 0), "null"),
  )

ggsave("annoyance_concurrency.pdf", plot = p, width = 12, height = 2.15)


==> data/plot_concurency.R <==
#!/usr/bin/env Rscript

suppressPackageStartupMessages(library(tidyverse))
suppressPackageStartupMessages(library(optparse))
suppressPackageStartupMessages(library(patchwork))

read_survey <- function(path) {
  header <- suppressMessages(read_csv(path, col_names = TRUE, n_max = 1))
  data <- suppressMessages(read_csv(path, col_names = FALSE, skip = 3))
  assertthat::assert_that(nrow(data) > 0, msg = str_glue("{path} has no responses."))
  data %>%
    set_names(names(header)) %>%
    filter(if_any(everything(), ~ !is.na(.)))
}

parser <- OptionParser(usage = "%prog [options] <survey.csv> ...", option_list = list())
arguments <- parse_args(parser, positional_arguments = TRUE)

if (length(arguments$args) < 1) {
  print_help(parser)
  stop()
}

dataset <- arguments$args %>%
  map(~ read_survey(.x)) %>%
  bind_rows()

nrow(dataset)

annoyance <- dataset %>%
  rowid_to_column(var = "participant") %>%
  pivot_longer(!participant,
    names_to = c(".value", "need"),
    names_sep = "_",
  ) %>%
  drop_na(`Q2.1`, `Q2.2`)

nrow(dataset)

annoyance <- annoyance %>%
  filter(need %in% c(1, 2, 3, 7)) %>%
  mutate(
    need = fct_recode(need,
      "The purpose of the class" = "1",
      "What features the class provides" = "2",
      "How to create an instance of the class" = "3",
      # "How to accomplish a specific task" = "4",
      # "How to subclass the class" = "5",
      # "The class's place in the broader design" = "6",
      "Risks/workarounds related to concurrency" = "7",
      # "Risks/workarounds related to security" = "8",
      # "Risks/workarounds related to deprecation" = "9",
      # "Risks/workarounds related to performance" = "10",
    )
  )

annoyance <- annoyance %>%
  mutate(
    a = case_when(
      Q2.1 == "Rarely" & Q2.2 == "Often" ~ 0,
      Q2.1 == "Sometimes" & Q2.2 == "Often" ~ 0,
      Q2.1 == "Often" & Q2.2 == "Often" ~ 0,
      Q2.1 == "Rarely" & Q2.2 == "Sometimes" ~ 1,
      Q2.1 == "Rarely" & Q2.2 == "Rarely" ~ 2,
      Q2.1 == "Sometimes" & Q2.2 == "Sometimes" ~ 2,
      Q2.1 == "Sometimes" & Q2.2 == "Rarely" ~ 3,
      Q2.1 == "Often" & Q2.2 == "Sometimes" ~ 3,
      Q2.1 == "Often" & Q2.2 == "Rarely" ~ 4,
    ),
    need = fct_reorder(need, a, .fun = function(a) sum(a > 0))
  )


# annoyance %>%
#   count(need, a) %>%
#   group_by(need) %>%
#   mutate(
#     freq = n / sum(n),
#     `%` = scales::percent(freq, accuracy = 1)
#   ) %>%
#   print(n = Inf)

annoyance_summary <- annoyance %>%
  group_by(need) %>%
  summarize(A = sum(a > 0) / n())

# annoyance_summary

annoyance_map <- set_names(annoyance_summary$A, annoyance_summary$need)

append_annoyance <- function(need) {
  annoyance <- scales::percent(annoyance_map[need], accuracy = 1)
  str_glue("{need} (a>0, {annoyance})")
}

p_annoyance <- ggplot(annoyance, aes(y = need)) +
  geom_bar(aes(fill = factor(a)), position = position_fill(reverse = TRUE)) +
  scale_fill_brewer(type = "seq", palette = "PuRd") +
  scale_x_continuous(labels = scales::percent) +
  # scale_y_discrete(labels = append_annoyance) +

  labs(
    x = "Percentage of participants",
    y = "Information need",
    fill = "Annoyance\nLevel (a)",
  ) +
  theme_bw(base_size = 14) +
  theme(
    panel.grid.major.x = element_blank(),
    panel.grid.major.y = element_blank(),
    plot.margin = unit(c(0, 0, 0, 0), "null"),
  )


responses <- dataset %>%
  rowid_to_column(var = "participant") %>%
  pivot_longer(!participant,
    names_to = c("question", "need"),
    names_sep = "_",
    values_to = "response"
  ) %>%
  drop_na(response)

responses <- responses %>%
  filter(need %in% c(1, 2, 3, 7)) %>%
  mutate(
    need = fct_recode(need,
      "The purpose of the class" = "1",
      "What features the class provides" = "2",
      "How to create an instance of the class" = "3",
      # "How to accomplish a specific task" = "4",
      # "How to subclass the class" = "5",
      # "The class's place in the broader design" = "6",
      "Risks/workarounds related to concurrency" = "7",
      # "Risks/workarounds related to security" = "8",
      # "Risks/workarounds related to deprecation" = "9",
      # "Risks/workarounds related to performance" = "10",
    ),
    response = parse_factor(response, levels = c("Rarely", "Sometimes", "Often"), include_na = FALSE),
    question = fct_recode(question,
      "Q1: How frequently do you read class-level\ndocumentation because you want to learn about:" = "Q2.1",
      "Q2: How frequently does class-level\ndocumentation sufficiently explain:" = "Q2.2",
    )
  )

p_responses <- ggplot(responses, aes(y = fct_rev(need))) +
  geom_bar(aes(fill = response), position = position_fill(reverse = TRUE)) +
  scale_fill_brewer(type = "qual", palette = "Dark2") +
  scale_x_continuous(labels = scales::percent) +
  labs(
    x = "Percentage of participants",
    y = "Information need",
    fill = "Response",
  ) +
  facet_wrap(vars(question)) +
  theme_bw(base_size = 14) +
  theme(
    panel.grid.major.x = element_blank(),
    panel.grid.major.y = element_blank(),
    plot.margin = unit(c(0, 0, 0, 0), "null"),
  )

p <- p_responses / p_annoyance
ggsave("concurrency.pdf", plot = p, width = 12, height = 5)

ggsave("annoyance_concurrency.pdf", plot = p_annoyance, width = 12, height = 2.25)
ggsave("responses_concurrency.pdf", plot = p_responses, width = 12, height = 2.5)


==> data/plot_responses.R <==
#!/usr/bin/env Rscript

suppressPackageStartupMessages(library(tidyverse))
suppressPackageStartupMessages(library(optparse))

read_survey <- function(path) {
  header <- suppressMessages(read_csv(path, col_names = TRUE, n_max = 1))
  data <- suppressMessages(read_csv(path, col_names = FALSE, skip = 3))
  assertthat::assert_that(nrow(data) > 0, msg = str_glue("{path} has no responses."))
  data %>%
    set_names(names(header)) %>%
    filter(if_any(everything(), ~ !is.na(.)))
}

parser <- OptionParser(usage = "%prog [options] <survey.csv> ...", option_list = list())
arguments <- parse_args(parser, positional_arguments = TRUE)

if (length(arguments$args) < 1) {
  print_help(parser)
  stop()
}

dataset <- arguments$args %>%
  map(~ read_survey(.x)) %>%
  bind_rows()

dataset <- dataset %>%
  rowid_to_column(var = "participant") %>%
  pivot_longer(!participant,
    names_to = c("question", "need"),
    names_sep = "_",
    values_to = "response"
  ) %>%
  drop_na(response)

dataset <- dataset %>%
  mutate(
    need = fct_recode(need,
      "The purpose of the class" = "1",
      "What features the class provides" = "2",
      "How to create an instance of the class" = "3",
      "How to accomplish a specific task" = "4",
      "How to subclass the class" = "5",
      "The class's place in the broader design" = "6",
      "Risks/workarounds related to concurrency" = "7",
      "Risks/workarounds related to security" = "8",
      "Risks/workarounds related to deprecation" = "9",
      "Risks/workarounds related to performance" = "10",
    ),
    response = parse_factor(response, levels = c("Rarely", "Sometimes", "Often"), include_na = FALSE),
    question = fct_recode(question,
      "Q1: How frequently do you read class-level\ndocumentation because you want to learn:" = "Q2.1",
      "Q2: How frequently does class-level\ndocumentation sufficiently explain:" = "Q2.2",
    )
  )

p <- ggplot(dataset, aes(y = fct_rev(need))) +
  geom_bar(aes(fill = response), position = position_fill(reverse = TRUE)) +
  scale_fill_brewer(type = "qual", palette = "Dark2") +
  scale_x_continuous(labels = scales::percent) +
  labs(
    x = "Percentage of participants",
    y = "Information need",
    fill = "Response",
  ) +
  facet_wrap(vars(question)) +
  theme_bw(base_size = 12) +
  theme(
    panel.grid.major.x = element_blank(),
    panel.grid.major.y = element_blank(),
    plot.margin = unit(c(0, 0, 0, 0), "null"),
  )

ggsave("responses.pdf", plot = p, width = 10, height = 2.75)


==> data/plot_responses_concurency.R <==
#!/usr/bin/env Rscript

suppressPackageStartupMessages(library(tidyverse))
suppressPackageStartupMessages(library(optparse))

read_survey <- function(path) {
  header <- suppressMessages(read_csv(path, col_names = TRUE, n_max = 1))
  data <- suppressMessages(read_csv(path, col_names = FALSE, skip = 3))
  assertthat::assert_that(nrow(data) > 0, msg = str_glue("{path} has no responses."))
  data %>%
    set_names(names(header)) %>%
    filter(if_any(everything(), ~ !is.na(.)))
}

parser <- OptionParser(usage = "%prog [options] <survey.csv> ...", option_list = list())
arguments <- parse_args(parser, positional_arguments = TRUE)

if (length(arguments$args) < 1) {
  print_help(parser)
  stop()
}

dataset <- arguments$args %>%
  map(~ read_survey(.x)) %>%
  bind_rows()

responses <- dataset %>%
  rowid_to_column(var = "participant") %>%
  pivot_longer(!participant,
    names_to = c("question", "need"),
    names_sep = "_",
    values_to = "response"
  ) %>%
  drop_na(response)

responses <- responses %>%
  filter(need %in% c(1, 2, 3, 7)) %>%
  mutate(
    need = fct_recode(need,
      "The purpose of the class" = "1",
      "What features the class provides" = "2",
      "How to create an instance of the class" = "3",
      # "How to accomplish a specific task" = "4",
      # "How to subclass the class" = "5",
      # "The class's place in the broader design" = "6",
      "Risks/workarounds related to concurrency" = "7",
      # "Risks/workarounds related to security" = "8",
      # "Risks/workarounds related to deprecation" = "9",
      # "Risks/workarounds related to performance" = "10",
    ),
    response = parse_factor(response, levels = c("Rarely", "Sometimes", "Often"), include_na = FALSE),
    question = fct_recode(question,
      "Q1: How frequently do you read class-level\ndocumentation because you want to learn about:" = "Q2.1",
      "Q2: How frequently does class-level\ndocumentation sufficiently explain:" = "Q2.2",
    )
  )

p <- ggplot(responses, aes(y = fct_rev(need))) +
  geom_bar(aes(fill = response), position = position_fill(reverse = TRUE)) +
  scale_fill_brewer(type = "qual", palette = "Dark2") +
  scale_x_continuous(labels = scales::percent) +
  labs(
    x = "Percentage of participants",
    y = "Information need",
    fill = "Response",
  ) +
  facet_wrap(vars(question)) +
  theme_bw(base_size = 14) +
  theme(
    panel.grid.major.x = element_blank(),
    panel.grid.major.y = element_blank(),
    plot.margin = unit(c(0, 0, 0, 0), "null"),
  )

ggsave("responses_concurrency.pdf", plot = p, width = 12, height = 2.5)

